Measuring Complexity of Learning Schemes Using Hessian-Schatten Total Variation

In this paper, we introduce the Hessian-Schatten total variation (HTV) -- a novel seminorm that quantifies the total "rugosity" of multivariate functions. Our motivation for defining HTV is to assess the complexity of supervised-learning schemes. We start by specifying the adequate matrix-valued Banach spaces that are equipped with suitable classes of mixed norms. We then show that the HTV is invariant to rotations, scalings, and translations. Additionally, its minimum value is achieved for linear mappings, which supports the common intuition that linear regression is the least complex learning model. Next, we present closed-form expressions of the HTV for two general classes of functions. The first one is the class of Sobolev functions with a certain degree of regularity, for which we show that the HTV coincides with the Hessian-Schatten seminorm that is sometimes used as a regularizer for image reconstruction. The second one is the class of continuous and piecewise-linear (CPWL) functions. In this case, we show that the HTV reflects the total change in slopes between linear regions that have a common facet. Hence, it can be viewed as a convex relaxation (l1-type) of the number of linear regions (l0-type) of CPWL mappings. Finally, we illustrate the use of our proposed seminorm.

==> Figs/1D_Codes/Kernel.m <==
function [y] = Kernel(x,x0,alpha,gamma)
y=exp(-gamma*abs(x-x0).^alpha);
end



==> Figs/1D_Codes/L2RKHS.m <==
function [z_RKHS,ft] = L2RKHS (t,x,y,alpha,gamma,lambda )
M=length(x);
Hmat=zeros(M,M);
for m1=1:M
    for m2=1:M
        Hmat(m1,m2)=  Kernel(x(m1),x(m2),alpha,gamma);
    end
end
a2=(Hmat+lambda*eye(M))\(y);
z_RKHS= Hmat*a2;
ft=zeros(size(t));
for m=1:M
    ft= ft+ a2( m)* Kernel(t,x(m) , alpha,gamma);
end
end



==> Figs/1D_Codes/TV2Approx.m <==
function [r] = TV2Approx(f)
r= sum(abs(diff(diff(f))));
end



==> Figs/1D_Codes/Test.m <==
function [f] = Test(t)
%f=1+ 10*(t-0.1).*(t>0.1) - 20*(t-0.2).*(t>0.2) + 40 *(t-0.4).*(t>0.4) - 30*(t-0.5).*(t>0.5);
f=1 - 5*(t-0.2).*(t>0.2) + 35 *(t-0.4).*(t>0.4) - 30*(t-0.5).*(t>0.5);
end



==> Figs/1D_Codes/TestShayan.m <==
function [f] = TestShayan(t)
x=t*10-5;
f=-2*(10*x+4).*(10*x>-4)+3*(10*x-2).*(10*x>2)-(10*x-3).*(10*x>3);
end



==> Figs/1D_Codes/align_points.m <==
function [z_out] = align_points(y, z, tol)
% Ajust alignment of points if they are nearly aligned (numerical errors)
dy = y(2:end) - y(1:end-1);
z_out = z;

for k = 3 : length(z)
    a = (z_out(k-1) - z_out(k-2)) / dy(k-2) - (z_out(k) - z_out(k-1)) / dy(k-1); % Change of slope at knot k-1
    if (abs(a) < tol)
        z_out(k) = (z_out(k-1)-z_out(k-2)) * dy(k-2) / dy(k-1) + z_out(k-1);
    end
end
    
end



==> Figs/1D_Codes/compute_z_sol.m <==
function [z_sol, ADMM] = compute_z_sol(y, z, lambda, rho, max_iter, relative_tol, iterVerb, iterNum, p)
if nargin < 9
    p = inf;
end
% Compute measurements of solution set
assert(issorted(y), 'The x-axis values must be sorted');
[lamb_max, alpha] = lambda_max(y, z, p);
ADMM = [];
if lambda == 0
    z_sol = z;
elseif lambda >= lamb_max
    switch p
        case inf
            z_sol = alpha * ones(size(z));
        case 1
            z_sol = alpha(1) + alpha(2) * y;
    end
else
    %% ADMM
    M = length(y);
    L = regularization_matrix(y, p);
    L_op = LinOpMatrix(L);
    C_fidelity = CostL2(M, z);
    switch p
        case inf
            C_regul = lambda * CostLInf(L_op.sizeout);
        case 1
            C_regul = lambda * CostL1(L_op.sizeout);
    end
    Cn = {C_regul};
    Hn = {L_op};
    solver =  @(zz, rho, x) (eye(M)+rho*(L'*L)) \ (z + rho*L'*zz{1});
    ADMM = OptiADMM(C_fidelity, Cn, Hn, rho, solver);
    ADMM.OutOp = OutputOpti(true, iterVerb);
    ADMM.rho_n = rho;
    CvOp = TestCvgADMM(0, relative_tol);
    ADMM.CvOp = CvOp;
    ADMM.maxiter = max_iter;
    ADMM.CvOp.eps_rel = relative_tol;
    ADMM.ItUpOut = iterNum;
    ADMM.run(y);
    z_sol = ADMM.xopt;
end


end



==> Figs/1D_Codes/connect_points.m <==
function [a, p] = connect_points(y, z)
% Outputs weights and null space element of D^ splines which connects
% points (y_i, z_i). No knots at y(1) and y(M).

alpha = (z(2:end) - z(1:end-1)) ./ (y(2:end) - y(1:end-1)); % List of slopes
p = [z(1) - alpha(1) * y(1); alpha(1)]; % Null space coefficients
a = alpha(2:end) - alpha(1:end-1); % Weights


end



==> Figs/1D_Codes/figures_ERC.m <==
clc;clear all; close all;
%setGlobalBioImPath;
font_size = 35; line_width = 8; marker_size = 40; marker_width=1;

%Generate data   
M=50;Std=0.15;
t = linspace(0,1, 1000)'; 
gt_t=Test(t);
x=rand(M,1)*0.8;
x=x+0.2*(x>0.6);
x=sort(x);
y=Test(x)+ Std*randn(size(x));   
%save('data.mat','t','gt_t','x','y');
load('data.mat');
figure
plot(x, y, 'kx','LineWidth', marker_width, 'Markersize', marker_size);
ax = gca; set(ax, 'FontSize', font_size); hold on;
ylim([min(y)-1,max(y)+1.5])
%plot(t, gt_t, 'Linewidth', line_width);
leg = {'Data points'}%,'GT'};
legend(ax, leg,'Interpreter','latex', 'Location', 'Northwest');



err=Std*sqrt(M);
lambdavec=logspace(-10,0,1000);
%% Reconstruction Methods
%L infinity
dist=10;
max_iter = 1000; relative_tol = 1e-14; iterVerb = 1; iterNum = 1000;
%searching for a set lambda
for lambda=lambdavec
    % ADMM parameters
    rho = lambda / 10; 
    % Compute measurements of solution set
    [z_temp] = compute_z_sol(x, y, lambda, rho, max_iter, relative_tol, iterVerb, iterNum, inf);
    err_temp=norm(z_temp-y,2);
    if abs(err_temp-err)<dist
        dist=abs(err_temp-err);
        err_inf=err_temp;
        z_inf=z_temp;
    end
end

sparsity_tol = 1e-5; % Tolerance for sparsity (knots with amplitude below this are ignored)

% Find sparsest solution
[a_sol_Linf, x_sol_Linf, p_sol_Linf] = solve_interpolation(x, z_inf, sparsity_tol);
knots_Linf = x_sol_Linf(abs(a_sol_Linf) > sparsity_tol);
sparsity_Linf = sum(abs(a_sol_Linf) > sparsity_tol);
solution_Linf = linear_spline(t, a_sol_Linf, x_sol_Linf, p_sol_Linf);

% L1
dist=10;
% ADMM parameters
max_iter = 1000; relative_tol = 1e-14; iterVerb = 1; iterNum = 1000;
%searching for a set lambda
for lambda=lambdavec
    % ADMM parameters
    rho = lambda / 10; 
    % Compute measurements of solution set
    [z_temp] = compute_z_sol(x, y, lambda, rho, max_iter, relative_tol, iterVerb, iterNum,1);
    err_temp=norm(z_temp-y,2);
    if abs(err_temp-err)<dist
        dist=abs(err_temp-err);
        err_1=err_temp;
        z_1=z_temp;
    end
end

% Compute measurements of solution set

sparsity_tol = 1e-5; % Tolerance for sparsity (knots with amplitude below this are ignored)

% Find sparsest solution
[a_sol_L1, x_sol_L1, p_sol_L1] = solve_interpolation(x, z_1, sparsity_tol);
knots_L1 = x_sol_L1(abs(a_sol_L1) > sparsity_tol);
sparsity_L1 = sum(abs(a_sol_L1) > sparsity_tol);
solution_L1 = linear_spline(t, a_sol_L1, x_sol_L1, p_sol_L1);
  
%% % Smoothing splines
dist=10;

% Construct matrices (see Harshit's paper)
green = @(t) (-abs(t)/2);
M = length(x);
V = zeros(M);
W = zeros(M, 1);
W(:, 1)  = 1;
for m = 1 : M
    for n=1:M 
        V(m,n) = green(x(m) - x(n));
    end
end
 for lambda=lambdavec 
     A = [V + lambda * eye(M), W; ...
        W', 0];
    b = [y; 0];

    % Solve system
    v = A\b;
    
    % Extract solution
    temp_ss =  v(M+1);
    for m = 1 : M
        temp_ss = temp_ss+ v(m) * green(t - x(m));
    end
    z_temp=v(M+1); 
    for m=1:M 
        z_temp= z_temp + v(m)* green(x-x(m));
    end
    %z_sol_ss= V*v(1:M)+ W*v(M+1) ;
    err_temp=norm(z_temp-y,2);
     if abs(err_temp-err)<dist
        dist=abs(err_temp-err); 
        solution_ss=temp_ss;
         err_ss=err_temp;
         z_ss=z_temp;
     end
 end
%%
% Two RKHS 

distRKHS1=10;
for lambda=lambdavec
    [z_RKHS1,temp_RKHS1]= L2RKHS (t,x,y,2,8,lambda);
    err_RKHS1=norm(z_RKHS1-y,2);
     if abs(err_RKHS1-err)<distRKHS1
        distRKHS1=abs(err_RKHS1-err);
        err_opt_RKHS1=err_RKHS1;
        solution_RKHS1=temp_RKHS1; 
     end
end

distRKHS2=10;
for lambda=lambdavec
    [z_RKHS2,temp_RKHS2]= L2RKHS (t,x,y,2,1/2,lambda);
    err_RKHS2=norm(z_RKHS2-y,2); 
     if abs(err_RKHS2-err)<distRKHS2
        distRKHS2=abs(err_RKHS2-err);
        err_opt_RKHS2=err_RKHS2;
        solution_RKHS2=temp_RKHS2; 
     end
end

 

figure; % RKHS1
plot(x, y, 'kx','LineWidth', 1, 'Markersize', marker_size);
ax = gca; set(ax, 'FontSize', font_size); hold on;
plot(t, solution_RKHS1, 'Linewidth', line_width); 
leg = {'Data points', 'RKHS($\sigma=\frac{1}{16}$)'};
legend(ax, leg,'Interpreter','latex', 'Location', 'Best');
xlim([0,1])
ylim([min(y)-1,max(y)+1.5])
 
figure; % RKHS2
plot(x, y, 'kx','LineWidth', 1, 'Markersize', marker_size);
ax = gca; set(ax, 'FontSize', font_size); hold on;
plot(t, solution_RKHS2, 'Linewidth', line_width);
leg = {'Data points', 'RKHS($\sigma=\frac{1}{8}$)'};
legend(ax, leg,'Interpreter','latex', 'Location', 'Best');
xlim([0,1])
ylim([min(y)-1,max(y)+1.5])


%%  
font_size = 35; line_width = 8; marker_size = 40;
figure ; % Neural Net
plot(x,y, 'kx','LineWidth', 1, 'Markersize', marker_size);
ax = gca; set(ax, 'FontSize', font_size); hold on;
plot(t, predictions, 'Linewidth', line_width);
leg = {'Data points','Neural Network'};
legend(ax, leg,'Interpreter','latex', 'Location', 'Best');
xlim([0,1])
ylim([min(y)-1,max(y)+1.5])
 
%%
figure ; % L1
plot(x, y, 'kx','LineWidth', 1, 'Markersize', marker_size);
ax = gca; set(ax, 'FontSize', font_size); hold on;
plot(t, solution_L1, 'Linewidth', line_width);
leg = {'Data points','$\mathrm{TV}^{(2)}$'};
legend(ax, leg,'Interpreter','latex', 'Location', 'Best');
xlim([0,1])
ylim([min(y)-1,max(y)+1.5])
 
figure;  % L infinity
plot(x, y, 'kx','LineWidth', 1, 'Markersize', marker_size);
ax = gca; set(ax, 'FontSize', font_size); hold on;
plot(t, solution_Linf, 'Linewidth', line_width);
leg = {'Data points','Lipschitz'};
legend(ax, leg,'Interpreter','latex', 'Location', 'Best');
xlim([0,1])
ylim([min(y)-1,max(y)+1.5])
 
figure; % Smoothing splines
plot(x, y, 'kx','LineWidth', 1, 'Markersize', marker_size);
ax = gca; set(ax, 'FontSize', font_size); hold on;
plot(t, solution_ss, 'Linewidth', line_width);
leg = {'Data points', 'Smoothing splines'};
legend(ax, leg,'Interpreter','latex', 'Location', 'Best');
xlim([0,1])
ylim([min(y)-1,max(y)+1.5])


figure; % RKHS1
plot(x, y, 'kx','LineWidth', 1, 'Markersize', marker_size);
ax = gca; set(ax, 'FontSize', font_size); hold on;
plot(t, solution_RKHS1, 'Linewidth', line_width); 
leg = {'Data points', 'RKHS($\sigma=0.25$)'};
legend(ax, leg,'Interpreter','latex', 'Location', 'Best');
xlim([0,1])
ylim([min(y)-1,max(y)+1.5])
 
figure; % RKHS2
plot(x, y, 'kx','LineWidth', 1, 'Markersize', marker_size);
ax = gca; set(ax, 'FontSize', font_size); hold on;
plot(t, solution_RKHS2, 'Linewidth', line_width);
leg = {'Data points', 'RKHS($\sigma=0.5$)'};
legend(ax, leg,'Interpreter','latex', 'Location', 'Best');
xlim([0,1])
ylim([min(y)-1,max(y)+1.5])

==> Figs/1D_Codes/generate_data.m <==
function [y, z, gt] = generate_data(N, num_knots_GT, noise)
% Generate data points taken from a linear spline GT

% Ground truth spline
%a = randn(num_knots_GT, 1); a = (a+sign(a))/2;
x = (rand(num_knots_GT, 1) + (0:num_knots_GT-1)')/num_knots_GT; 

p = [0, 0.5];
% x=0.6*rand(num_knots_GT,1)+0.2; %knots between [0.2,0.8]
 a = diff(randn(num_knots_GT+1, 1));

gt = @(t) (linear_spline(t, a, x, p)+1);
% Data points
y = (rand(N, 1) + (0:N-1)')/N;

% With missing data
%Missing interval
 miss_min = 0.4;
 miss_max = 0.6;
% Proportion of points before and after
N_before = round( N * (miss_min / (miss_min + (1 - miss_max))));
N_after = N - N_before;
y_before = (rand(N_before, 1) + (0:N_before-1)')/N_before * miss_min;
y_after = miss_max + (rand(N_after, 1) + (0:N_after-1)')/N_after * (1 - miss_max);
y = [y_before; y_after];

z = gt(y) + noise*randn(N, 1);


end



==> Figs/1D_Codes/lambda_max.m <==
function [lambda, alpha] = lambda_max(y, z, p)
% Compute limit value of lambda above which the solution is a linear
% function
M = length(y);
L = regularization_matrix(y);

if nargin < 3
    p = inf;
end

switch p
    case inf
        % Compute this linear solution
        alpha = mean(z); % p = alpha
        % p is the only element of the null space such that z - \nu(p) \in
        % \nu(N_L) orthogonal
        
        h = z - alpha; %z - \nu(p)
        
        lambda = norm(pinv(L')*h, 1); %Look at optimality conditions of discrete problem
    case 1
        % Compute this linear solution
        A = [M, sum(y); ...
            sum(y), sum(y.^2)]; %<\nu(p_i), \nu(p_j)>
        alpha = A \ [sum(z); sum(z .* y)]; % p = \sum alpha_i p_i
        % p is the only element of the null space such that z - \nu(p) \in
        % \nu(N_L) orthogonal
        
        h = z - (alpha(1) * ones(M, 1) + alpha(2) * y); %z - \nu(p)
        temp1 = cumsum(h);
        temp2 = cumsum(h .* y);
        
        lambda = max(abs(y(2:end-1) .* temp1(1:end-2) - temp2(1:end-2))); % ||\nu^*(temp)||_\infty
end


end



==> Figs/1D_Codes/linear_spline.m <==
function [y] = linear_spline(t, a, x, p)
% y = p(t) + sum a_k rho(t - x_k)

y = 0 * t;
if nargin > 3
    y = p(1) + p(2) * t;
end
for k = 1 : length(a)
y = y + a(k) * ((t - x(k)) > 0) .* (t - x(k));
end

end



==> Figs/1D_Codes/regularization_matrix.m <==
function [L] = regularization_matrix(y, p)
% L matrix for optimization problem min ||y - z||_2^2 + \lambda ||Lz||_\infty
if nargin < 2
    p = inf;
end
M = length(y);
inv_dy = 1 ./ (y(2:end) - y(1:end-1));

switch p
    case inf
        L = zeros(M-1, M);
        
        for i = 1 : M-1
            L(i, i) = - inv_dy(i);
            L(i, i+1) = inv_dy(i);
        end
        
    case 1
        L = zeros(M-2, M);
        
        for i = 1 : M-2
            L(i, i) = inv_dy(i);
            L(i, i+1) = - (inv_dy(i+1) + inv_dy(i));
            L(i, i+2) = inv_dy(i+1);
        end     
end



==> Figs/1D_Codes/setGlobalBioImPath.m <==
%% Script which updates Matlab path to work with the GlobalBioIm Library
lpath = '~/Documents/GlobalBioIm';
%[lpath,~,~] = fileparts(which('setGlobalBioImPath'));
addpath(genpath(lpath));



==> Figs/1D_Codes/solve_interpolation.m <==
function [a_sol, x_sol, p_sol, a_cert, x_cert] = solve_interpolation(y, z, sparsity_tol)
% Outputs parameters for both solution and certificate of the interpolation
% problem s(y) = z;

[y, I] = sort(y); z = z(I);
if size(y, 1) == 1
    y = y';
end
if size(z, 1) == 1
    z = z';
end

M = length(y);
x_sol = y(2:end-1);
[a_sol, p_sol] = connect_points(y, z);

x_sol_nz = x_sol(abs(a_sol) > sparsity_tol);
a_sol_nz = a_sol(abs(a_sol) > sparsity_tol);

% Find "phantom knots" (a=0) which are in saturation zones: they must be kept in
% mind, whereas the others can be discarded
x_sol_z = [];
a_sol_z = [];
signs = (abs(a_sol) > sparsity_tol) .* sign(a_sol);
nz_indices = find(signs);
if length(nz_indices) > 1
    idx = 1;
    for i = nz_indices(1) + 1 : nz_indices(end) - 1
        if (signs(i) == 0 && signs(nz_indices(idx)) * signs(nz_indices(idx+1)) == 1)
            % Keep phantom knots in saturation zones
            x_sol_z = [x_sol_z; x_sol(i)];
            a_sol_z = [a_sol_z; a_sol(i)];
        elseif (signs(i) ~= 0)
            idx = idx + 1;
        end
    end
end


K = length(x_sol); % Sparsity of canonical solution

% Compute certificate
a_cert = []; x_cert = [];
if ~isempty(a_sol_nz)
    x_cert = [y(1); x_sol_nz; y(M)];
    [a_cert, ~] = connect_points(x_cert, [0; sign(a_sol_nz); 0]);
    A = [1, 1; y(1), y(M)];
    v = - (A \ [sum(a_cert); a_cert'*x_sol_nz]); % Enforce orthogonality
    a_cert = [v(1); a_cert; v(2)];
end

% Compute relevant knots (including phantom knots in saturation zones)
[x_sol_z_nz, I] = sort([x_sol_z; x_sol_nz]);
a_sol_z_nz = [a_sol_z; a_sol_nz];
a_sol_z_nz = a_sol_z_nz(I);
a_sol_z_nz_tol = (abs(a_sol_z_nz) > sparsity_tol) .* a_sol_z_nz;
K = length(x_sol_z_nz);

a_sol_temp = [];
x_sol_temp = [];
k = 1;
while k <= K
    n = 0; % Number of consecutive saturations after knot x_k
    while ((k+n+1) <= K) && (a_sol_z_nz_tol(k+n+1) * a_sol_z_nz_tol(k) >= 0)
        n = n+1;
    end
    for i = 0 : ceil(n/2) - 1
        % Add barycenter knot
        a_sol_temp = [a_sol_temp; a_sol_z_nz(k+2*i) + a_sol_z_nz(k+2*i+1)];
        x_sol_temp = [x_sol_temp; (a_sol_z_nz(k+2*i) * x_sol_z_nz(k+2*i) + a_sol_z_nz(k+2*i+1) * x_sol_z_nz(k+2*i+1)) / a_sol_temp(end)];
    end
    if mod(n, 2) == 0
        % Keep existing knot
        a_sol_temp = [a_sol_temp; a_sol_z_nz(k+n)];
        x_sol_temp = [x_sol_temp; x_sol_z_nz(k+n)];
    end
    k = k+n+1;
end
x_sol = x_sol_temp(a_sol_temp ~= 0);
a_sol = a_sol_temp(a_sol_temp ~= 0);
%x_sol = x_sol_temp(abs(a_sol_temp) > sparsity_tol);
%a_sol = a_sol_temp(abs(a_sol_temp) > sparsity_tol);




